Positive sectional curvature on all smooth 13-spheres

Every smooth homotopy $13$-sphere admits a Riemannian metric of strictly positive sectional curvature. We construct a special $S^3$--$S^3$ bundle over $S^{13}$ whose star quotient represents the nonzero class $\pm\alpha_1\beta_1\in\Theta_{13}\cong\mathbb Z/3$. The defining equivariant map factors through the Blakers--Massey map by a smooth Hopf construction representing an unstable $J$-generator. This factorisation retains the prescribed base representation and makes Schultz's plumbing composition formula applicable; a normal-invariant computation in smoothing theory then identifies the smooth structure. On the quotient we implement the compatible-disk strategy with complete curvature estimates on arbitrary two-planes, matching boundary metrics, and a strictly positive sum of outward second fundamental forms. A direct smoothing argument completes the metric construction. Orientation reversal gives the remaining nonzero class in $\Theta_{13}$.

==> anc/README.txt <==
Reproducing the selected Lean algebra certificates

Project: Verif13/
Toolchain: leanprover/lean4:v4.15.0
Mathlib: v4.15.0, commit 9837ca9d65d9de6fad1ef4381750ca688774e608
All transitive dependency revisions are recorded in lake-manifest.json.
Third-party dependency sources and binary caches are not distributed here.

With a compatible elan/Lean installation, run:
  cd Verif13
  lake exe cache get
  lake build
  lake env lean audit_axioms.lean

If the cache executable cannot run on the platform, build dependencies from
the locked sources with lake build instead. No global toolchain is selected
by these instructions; the project lean-toolchain file determines its version.

The recorded audit supplied with the verification delivery lists only the
standard axioms propext, Classical.choice and Quot.sound for the 19 exported
declarations, including the smoke test. Reproduce the build and inspect the
actual declarations and assumptions rather than relying on that record alone.

Read VERIFICATION_SCOPE.txt for the precise scope and manual interfaces.
Generative AI assisted preparation of these sources and of the manuscript;
the paper contains a disclosure. No external expert endorsement is asserted.

This code accompanies the article under the distribution terms selected by
the submitter. Dependencies remain subject to their own licences.


==> anc/VERIFICATION_SCOPE.txt <==
Scope of the accompanying Lean certificates

This ancillary material contains selected algebraic certificates for
"Positive sectional curvature on all smooth homotopy 13-spheres".
It is not a full formalisation of the main theorems.

The Lean sources and dependency locks are unchanged copies of the verification
delivery supplied on 2026-11-06. The recorded axiom audit is a historical output
from that delivery. The arXiv packaging step did not rerun Lean or independently
certify that historical audit.

SouthAlgebra.lean
  plucker: the Plucker identity for mixed bivector components.
  sum_beta_beta: a finite-index contraction identity for doubly antisymmetric T.
  amgm2, south_absorb: Young absorption and scalar constants for passing from
    the connection lower bound to the positive southern lower bound, C=4.
  south_positive: strict positivity of that scalar lower bound for nonzero
    components.
  Manual interfaces: curvature formulas, norm bounds, and identification of
    the actual metric's curvature with the input scalar expression.

NorthAlgebra.lean
  graph_core, mixNorm_eq, graph_estimate1, graph_estimate2: graph-space
    estimates in a real matrix model.
  north_numerator_pos: positivity from the scalar profile targets and graph
    bounds, subject to the nondegeneracy input.
  fibre_ratio, support_loss, angular_chain: selected scalar profile estimates.
  Manual interfaces: the warped curvature formula, the star-horizontal graph,
    nondegeneracy of a nonzero plane, ODE existence and smoothness, and the
    elementary sinh bound.

GluingAlgebra.lean
  boundary_margin: the minimum lower bound for the boundary II sum.
  det_interp, det_interp_le: the two-by-two determinant interpolation identity
    and its inequality.
  hermite_linear: Hermite identities for linear germs.
  glue_young: absorption of the general-plane cross term.
  Manual interfaces: actual boundary identification and II formulas, uniform
    jet estimates, the Gauss/Codazzi curvature bounds, and mollification.

Smoke.lean
  smoke_det2: the environment smoke test, not a substantive geometric theorem.

No smooth manifold, quotient construction, global curvature derivation or
homotopy-theoretic identification is formalised by these certificates.
Published topological results remain literature inputs to the paper.


==> anc/Verif13/Verif13.lean <==
import Verif13.Smoke
import Verif13.SouthAlgebra
import Verif13.NorthAlgebra
import Verif13.GluingAlgebra


==> anc/Verif13/Verif13/GluingAlgebra.lean <==
import Mathlib.LinearAlgebra.Matrix.Determinant.Basic
import Mathlib.Data.Real.Basic
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.FieldSimp
/-!
# L03 — boundary comparison and strict gluing: finite-dimensional algebra certificates

Paper: eq. (strict-boundary-final) and Lemma `lem:strict-glue-independent`.
Manual bridges (reports/G04_boundary.md, G05_gluing.md): identification of the source boundary data,
O'Neill's restriction of II to horizontal lifts, the uniform O(η) Hermite jet estimates, the radial and
Codazzi curvature identities, and the mollification argument.  These lemmas certify only the algebra.

* `boundary_margin`   : B1, `(μN−μS)|X|² + q_s|U|² ≥ min{μN−μS, q_s}(|X|²+|U|²)`, strictly positive.
* `det_interp`        : B2, the 2×2 interpolation identity (arbitrary real matrices).
* `det_interp_le`     : B2 corollary, for symmetric `A−B` positive definite and `τ ∈ [0,1]`.
* `hermite_linear`    : the quadratic Hermite interpolant of linear germs (endpoint values/slopes, H'' and secant identity).
* `glue_young`        : B3, existence of `η₀` making `c a² + d b²/(8η) − 2C₀ab > 0`.
-/

open Matrix

theorem boundary_margin {μN μS qs x2 u2 : ℝ} (hN : 0 < μN) (hS : μS < 0) (hq : 0 < qs)
    (hx : 0 ≤ x2) (hu : 0 ≤ u2) :
    min (μN - μS) qs * (x2 + u2) ≤ (μN - μS) * x2 + qs * u2 ∧ 0 < min (μN - μS) qs := by
  constructor
  · have a1 := min_le_left (μN - μS) qs
    have a2 := min_le_right (μN - μS) qs
    nlinarith
  · exact lt_min (by linarith) hq

theorem det_interp (A B : Matrix (Fin 2) (Fin 2) ℝ) (τ : ℝ) :
    ((1 - τ) • A + τ • B).det = (1 - τ) * A.det + τ * B.det - τ * (1 - τ) * (A - B).det := by
  simp only [Matrix.det_fin_two, Matrix.add_apply, Matrix.smul_apply, Matrix.sub_apply, smul_eq_mul]
  ring

theorem det_interp_le (A B : Matrix (Fin 2) (Fin 2) ℝ) (τ : ℝ) (h0 : 0 ≤ τ) (h1 : τ ≤ 1)
    (hsym : (A - B) 0 1 = (A - B) 1 0) (hpos : 0 < (A - B) 0 0)
    (hdet : 0 < (A - B) 0 0 * (A - B) 1 1 - (A - B) 0 1 * (A - B) 1 0) :
    ((1 - τ) • A + τ • B).det ≤ (1 - τ) * A.det + τ * B.det := by
  rw [det_interp]
  have : 0 ≤ τ * (1 - τ) * (A - B).det := by
    rw [Matrix.det_fin_two]; apply mul_nonneg (mul_nonneg h0 (by linarith)) hdet.le
  linarith

/-- The Hermite interpolant for linear germs `h₀ + t a` (left) and `h₀ + t b` (right) on `[−η, η]`:
`H(t) = h₀ + (a+b)t/2 − (t² + η²) D/(4η)`, `D = a − b`, with slope `H'(t) = (a+b)/2 − tD/(2η)`.
Certified: values and slopes at `±η`; `H'` is affine with constant rate `−D/(2η)` (so `H'' = −D/(2η)`);
and the exact quadratic secant identity `H t − H s = (t − s)(H' t + H' s)/2`, which identifies `H'`
as the derivative of the quadratic `H`. -/
theorem hermite_linear (h0 a b η : ℝ) (hη : η ≠ 0) :
    let H : ℝ → ℝ := fun t => h0 + (a + b) / 2 * t - (t ^ 2 + η ^ 2) * (a - b) / (4 * η)
    let H' : ℝ → ℝ := fun t => (a + b) / 2 - t * (a - b) / (2 * η)
    H (-η) = h0 + (-η) * a ∧ H' (-η) = a ∧ H η = h0 + η * b ∧ H' η = b ∧
      (∀ t s, H' t - H' s = (t - s) * (-(a - b) / (2 * η))) ∧
      (∀ t s, H t - H s = (t - s) * (H' t + H' s) / 2) := by
  intro H H'
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_⟩
  · simp only [H]; field_simp; ring
  · simp only [H']; field_simp; ring
  · simp only [H]; field_simp; ring
  · simp only [H']; field_simp; ring
  · intro t s; simp only [H']; field_simp; ring
  · intro t s; simp only [H, H']; field_simp; ring

/-- B3: for `c, d > 0`, `C₀ ≥ 0` there is `η₀ > 0` such that for all `0 < η < η₀` and `(a,b) ≠ 0`,
`c a² + d b²/(8η) − 2 C₀ a b > 0`. -/
theorem glue_young (c d C0 : ℝ) (hc : 0 < c) (hd : 0 < d) (hC : 0 ≤ C0) :
    ∃ η0 > 0, ∀ η, 0 < η → η < η0 → ∀ a b : ℝ, (a ≠ 0 ∨ b ≠ 0) →
      0 < c * a ^ 2 + d * b ^ 2 / (8 * η) - 2 * C0 * a * b := by
  refine ⟨c * d / (8 * (C0 ^ 2 + 1)), by positivity, ?_⟩
  intro η hη hη0 a b hab
  have hq : 8 * η * (C0 ^ 2 + 1) < c * d := by
    rw [lt_div_iff (by positivity)] at hη0; linarith
  have hA : 0 < 8 * η * c := by positivity
  have hdisc : 64 * η ^ 2 * C0 ^ 2 < 8 * η * c * d := by
    have : 8 * η * (8 * η * (C0 ^ 2 + 1)) < 8 * η * (c * d) := mul_lt_mul_of_pos_left hq (by positivity)
    nlinarith [sq_nonneg C0, hη]
  have e : 8 * η * (c * a ^ 2 + d * b ^ 2 / (8 * η) - 2 * C0 * a * b)
      = 8 * η * c * a ^ 2 + d * b ^ 2 - 16 * η * C0 * a * b := by field_simp; ring
  have sq : (8 * η * c) * (8 * η * c * a ^ 2 + d * b ^ 2 - 16 * η * C0 * a * b)
      = (8 * η * c * a - 8 * η * C0 * b) ^ 2 + (8 * η * c * d - 64 * η ^ 2 * C0 ^ 2) * b ^ 2 := by ring
  have key : 0 < 8 * η * (c * a ^ 2 + d * b ^ 2 / (8 * η) - 2 * C0 * a * b) := by
    rw [e]
    by_cases hb : b = 0
    · subst hb
      have ha : a ≠ 0 := by rcases hab with h | h; exact h; exact absurd rfl h
      have : 0 < a ^ 2 := by positivity
      nlinarith [mul_pos hA this]
    · have hb2 : 0 < b ^ 2 := by positivity
      have : 0 < (8 * η * c * a - 8 * η * C0 * b) ^ 2 + (8 * η * c * d - 64 * η ^ 2 * C0 ^ 2) * b ^ 2 := by
        have := mul_pos (by linarith : 0 < 8 * η * c * d - 64 * η ^ 2 * C0 ^ 2) hb2
        nlinarith [sq_nonneg (8 * η * c * a - 8 * η * C0 * b)]
      rw [← sq] at this
      exact pos_of_mul_pos_right this hA.le
  exact pos_of_mul_pos_right key (by positivity)


==> anc/Verif13/Verif13/NorthAlgebra.lean <==
import Mathlib.Algebra.BigOperators.Group.Finset
import Mathlib.Algebra.Order.BigOperators.Group.Finset
import Mathlib.Data.Real.Basic
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.FieldSimp
import Mathlib.Data.Matrix.Mul
import Mathlib.Data.Complex.Exponential
/-!
# L02 — northern disk: finite-dimensional algebra certificates

Paper: eqs. (graph-estimates-independent), (north-all-planes), (profile-targets) and the profile chain.
Manual bridges (reports/G03_north.md): the doubly-warped curvature formula (26) itself, the ODE/profile
existence and smoothness, the elementary inequality `2 sinh(x²/2)/x³ > 1/2`, and the fact that a nonzero
star-horizontal plane has `|λY−μX|² + |X∧Y|² > 0`.

* `graph_core`       : scalar core of the second graph estimate (any `T` with `‖Tv‖ ≤ τ‖v‖`).
* `graph_estimate2`  : N1 in the matrix model `X Y : Fin n → ℝ`, `T : Matrix (Fin k) (Fin n) ℝ`.
* `graph_estimate1`  : N1, first estimate.
* `north_numerator_pos` : N2, (25) + (27) ⇒ numerator (26) > 0.
* `support_loss`, `angular_chain`, `fibre_ratio` : N3 scalar chains.
-/

open Finset BigOperators Matrix

/-- Scalar core: with `a=|X|², b=|Y|², g=⟨X,Y⟩, p=|TX|², q=|TY|², s=⟨TX,TY⟩`,
the hypotheses are `p ≤ τ²a`, `|T(aY−gX)|² ≤ τ²|aY−gX|²` (expanded) and Cauchy–Schwarz. -/
theorem graph_core {a b g p q s τ : ℝ} (ha : 0 ≤ a) (hp : p ≤ τ ^ 2 * a) (hp0 : 0 ≤ p)
    (hZ : a ^ 2 * q - 2 * a * g * s + g ^ 2 * p ≤ τ ^ 2 * (a * (a * b - g ^ 2)))
    (hcs : g ^ 2 ≤ a * b) :
    a * q + b * p - 2 * g * s ≤ 2 * τ ^ 2 * (a * b - g ^ 2) := by
  rcases ha.lt_or_eq with ha' | ha'
  · have key : a * (a * q + b * p - 2 * g * s) ≤ a * (2 * τ ^ 2 * (a * b - g ^ 2)) := by
      have e : a * (a * q + b * p - 2 * g * s)
          = (a ^ 2 * q - 2 * a * g * s + g ^ 2 * p) + p * (a * b - g ^ 2) := by ring
      rw [e]
      have : p * (a * b - g ^ 2) ≤ τ ^ 2 * a * (a * b - g ^ 2) :=
        mul_le_mul_of_nonneg_right hp (by linarith)
      nlinarith
    exact le_of_mul_le_mul_left key ha'
  · subst ha'
    have hg : g = 0 := by nlinarith [sq_nonneg g]
    have hp' : p = 0 := by nlinarith
    subst hg; subst hp'
    nlinarith [sq_nonneg τ]

section vectors
variable {n k : ℕ}

/-- `|X ⊗ V − Y ⊗ U|²` in coordinates. -/
def mixNorm (X Y : Fin n → ℝ) (U V : Fin k → ℝ) : ℝ :=
  ∑ i, ∑ a, (X i * V a - Y i * U a) ^ 2

lemma mixNorm_eq (X Y : Fin n → ℝ) (U V : Fin k → ℝ) :
    mixNorm X Y U V = (X ⬝ᵥ X) * (V ⬝ᵥ V) + (Y ⬝ᵥ Y) * (U ⬝ᵥ U) - 2 * (X ⬝ᵥ Y) * (U ⬝ᵥ V) := by
  have e1 : ∀ i a, (X i * V a - Y i * U a) ^ 2
      = X i * X i * (V a * V a) + Y i * Y i * (U a * U a) - 2 * (X i * Y i) * (U a * V a) := by
    intro i a; ring
  unfold mixNorm
  simp only [e1, Finset.sum_add_distrib, Finset.sum_sub_distrib, ← Finset.mul_sum, ← Finset.sum_mul,
    dotProduct]

/-- N1 (second graph estimate): if `‖T v‖² ≤ τ² ‖v‖²` for all `v`, then
`|X⊗TY − Y⊗TX|² ≤ 2τ² |X∧Y|²` with `|X∧Y|² = |X|²|Y|² − ⟨X,Y⟩²`. -/
theorem graph_estimate2 (T : Matrix (Fin k) (Fin n) ℝ) (τ : ℝ)
    (hT : ∀ v : Fin n → ℝ, (T *ᵥ v) ⬝ᵥ (T *ᵥ v) ≤ τ ^ 2 * (v ⬝ᵥ v))
    (X Y : Fin n → ℝ) :
    mixNorm X Y (T *ᵥ X) (T *ᵥ Y) ≤ 2 * τ ^ 2 * ((X ⬝ᵥ X) * (Y ⬝ᵥ Y) - (X ⬝ᵥ Y) ^ 2) := by
  rw [mixNorm_eq]
  set a := X ⬝ᵥ X; set b := Y ⬝ᵥ Y; set g := X ⬝ᵥ Y
  set p := (T *ᵥ X) ⬝ᵥ (T *ᵥ X); set q := (T *ᵥ Y) ⬝ᵥ (T *ᵥ Y); set s := (T *ᵥ X) ⬝ᵥ (T *ᵥ Y)
  have ha : 0 ≤ a := by simp only [a, dotProduct]; exact Finset.sum_nonneg (fun i _ => mul_self_nonneg _)
  have hp0 : 0 ≤ p := by simp only [p, dotProduct]; exact Finset.sum_nonneg (fun i _ => mul_self_nonneg _)
  have hp : p ≤ τ ^ 2 * a := hT X
  -- Z = a Y − g X
  have hZ := hT (a • Y - g • X)
  have lhsZ : (T *ᵥ (a • Y - g • X)) ⬝ᵥ (T *ᵥ (a • Y - g • X)) = a ^ 2 * q - 2 * a * g * s + g ^ 2 * p := by
    rw [Matrix.mulVec_sub, Matrix.mulVec_smul, Matrix.mulVec_smul]
    simp only [sub_dotProduct, dotProduct_sub, smul_dotProduct, dotProduct_smul, smul_eq_mul]
    rw [dotProduct_comm (T *ᵥ Y) (T *ᵥ X)]; ring
  have rhsZ : (a • Y - g • X) ⬝ᵥ (a • Y - g • X) = a * (a * b - g ^ 2) := by
    simp only [sub_dotProduct, dotProduct_sub, smul_dotProduct, dotProduct_smul, smul_eq_mul]
    rw [dotProduct_comm Y X]; ring
  rw [lhsZ, rhsZ] at hZ
  -- Cauchy–Schwarz from nonnegativity of |aY − gX|²
  have hcs : g ^ 2 ≤ a * b := by
    rcases ha.lt_or_eq with ha' | ha'
    · have h0 : 0 ≤ (a • Y - g • X) ⬝ᵥ (a • Y - g • X) := by
        simp only [dotProduct]; exact Finset.sum_nonneg (fun i _ => mul_self_nonneg _)
      rw [rhsZ] at h0
      nlinarith
    · have hX : ∀ i, X i = 0 := by
        intro i
        have hs : ∑ j, X j * X j = 0 := by simpa [a, dotProduct] using ha'.symm
        have := (Finset.sum_eq_zero_iff_of_nonneg (fun j _ => mul_self_nonneg (X j))).1 hs i (mem_univ i)
        exact mul_self_eq_zero.1 this
      have : g = 0 := by simp [g, dotProduct, hX]
      rw [this, ← ha']; simp
  exact graph_core ha hp hp0 hZ hcs

/-- N1 (first graph estimate): `|λ TY − μ TX|² ≤ τ² |λY − μX|²`. -/
theorem graph_estimate1 (T : Matrix (Fin k) (Fin n) ℝ) (τ : ℝ)
    (hT : ∀ v : Fin n → ℝ, (T *ᵥ v) ⬝ᵥ (T *ᵥ v) ≤ τ ^ 2 * (v ⬝ᵥ v))
    (X Y : Fin n → ℝ) (lam mu : ℝ) :
    (lam • (T *ᵥ Y) - mu • (T *ᵥ X)) ⬝ᵥ (lam • (T *ᵥ Y) - mu • (T *ᵥ X))
      ≤ τ ^ 2 * ((lam • Y - mu • X) ⬝ᵥ (lam • Y - mu • X)) := by
  have : lam • (T *ᵥ Y) - mu • (T *ᵥ X) = T *ᵥ (lam • Y - mu • X) := by
    rw [Matrix.mulVec_sub, Matrix.mulVec_smul, Matrix.mulVec_smul]
  rw [this]; exact hT _
end vectors

/-- N2: with the five curvature coefficients of (26), the graph estimates (25) and the targets (27),
the numerator is bounded below by a positive combination of `w1 = |λY−μX|²` and `xy = |X∧Y|²`,
hence is strictly positive when `w1 + xy > 0`.  Here `F1 = F'`, `F2 = F''`, `r1 = r'`, `r2 = r''`. -/
theorem north_numerator_pos {F r F1 F2 r1 r2 w1 w2 xy uv mix : ℝ}
    (hF : 0 < F) (hr : 0 < r) (hF1 : 0 ≤ F1) (hr1 : 0 ≤ r1) (hr1' : r1 < 1)
    (hang : 8 * F * F1 * r1 / r ^ 3 < (1 - F1 ^ 2) / F ^ 2)
    (hrad : 4 * F ^ 2 * max r2 0 / r ^ 3 < -F2 / F)
    (hw1 : 0 ≤ w1) (hxy : 0 ≤ xy) (huv : 0 ≤ uv) (hw2 : 0 ≤ w2) (hmix0 : 0 ≤ mix)
    (g1 : w2 ≤ 4 * F ^ 2 / r ^ 2 * w1) (g2 : mix ≤ 8 * F ^ 2 / r ^ 2 * xy)
    (hne : 0 < w1 + xy) :
    0 < -F2 / F * w1 - r2 / r * w2 + (1 - F1 ^ 2) / F ^ 2 * xy + (1 - r1 ^ 2) / r ^ 2 * uv
        - F1 * r1 / (F * r) * mix := by
  -- radial–fibre term
  have hR : -(r2 / r) * w2 ≥ -(4 * F ^ 2 * max r2 0 / r ^ 3) * w1 := by
    rcases le_or_lt r2 0 with h | h
    · have : 0 ≤ -(r2 / r) * w2 := by
        apply mul_nonneg _ hw2; rw [neg_nonneg]; exact div_nonpos_of_nonpos_of_nonneg h hr.le
      have hm : max r2 0 = 0 := max_eq_right h
      rw [hm]; simp; linarith
    · have hm : max r2 0 = r2 := max_eq_left h.le
      rw [hm]
      have e : 4 * F ^ 2 * r2 / r ^ 3 * w1 = r2 / r * (4 * F ^ 2 / r ^ 2 * w1) := by
        field_simp; ring
      have : r2 / r * w2 ≤ r2 / r * (4 * F ^ 2 / r ^ 2 * w1) :=
        mul_le_mul_of_nonneg_left g1 (div_nonneg h.le hr.le)
      nlinarith
  -- mixed term
  have hX : F1 * r1 / (F * r) * mix ≤ 8 * F * F1 * r1 / r ^ 3 * xy := by
    have e : 8 * F * F1 * r1 / r ^ 3 * xy = F1 * r1 / (F * r) * (8 * F ^ 2 / r ^ 2 * xy) := by
      field_simp; ring
    rw [e]
    exact mul_le_mul_of_nonneg_left g2 (div_nonneg (mul_nonneg hF1 hr1) (mul_pos hF hr).le)
  have hfib : 0 ≤ (1 - r1 ^ 2) / r ^ 2 * uv := by
    apply mul_nonneg _ huv; apply div_nonneg _ (by positivity); nlinarith
  have c1 : 0 < -F2 / F - 4 * F ^ 2 * max r2 0 / r ^ 3 := by linarith
  have c2 : 0 < (1 - F1 ^ 2) / F ^ 2 - 8 * F * F1 * r1 / r ^ 3 := by linarith
  have pos : 0 < (-F2 / F - 4 * F ^ 2 * max r2 0 / r ^ 3) * w1
      + ((1 - F1 ^ 2) / F ^ 2 - 8 * F * F1 * r1 / r ^ 3) * xy := by
    rcases hw1.lt_or_eq with h | h
    · nlinarith [mul_pos c1 h, mul_nonneg c2.le hxy]
    · have : 0 < xy := by linarith
      nlinarith [mul_pos c2 this, mul_nonneg c1.le hw1]
  nlinarith

/-- N3 (fibre ratio): from `r ≥ r_a/2`, `d = r_a q_N`, `q_N = ε A₀ F_a`, `r_a² ≥ ε`:
`d / r³ ≤ 8 q_N / r_a² ≤ 8 A₀ F_a`. -/
theorem fibre_ratio {r ra d qN ε A0 Fa : ℝ} (hra : 0 < ra) (hr : ra / 2 ≤ r) (hd : d = ra * qN)
    (hq : qN = ε * A0 * Fa) (hε : 0 < ε) (hA : 0 ≤ A0) (hFa : 0 ≤ Fa) (hra2 : ε ≤ ra ^ 2) :
    d / r ^ 3 ≤ 8 * A0 * Fa := by
  have hr0 : 0 < r := by linarith
  have hq0 : 0 ≤ qN := by rw [hq]; positivity
  have h1 : d / r ^ 3 ≤ d / (ra / 2) ^ 3 := by
    apply div_le_div_of_nonneg_left (by rw [hd]; positivity) (by positivity)
    exact pow_le_pow_left (by positivity) hr 3
  have h2 : d / (ra / 2) ^ 3 = 8 * qN / ra ^ 2 := by rw [hd]; field_simp; ring
  have h3 : 8 * qN / ra ^ 2 ≤ 8 * A0 * Fa := by
    rw [div_le_iff (by positivity), hq]
    have : ε * A0 * Fa ≤ ra ^ 2 * (A0 * Fa) := by nlinarith [mul_nonneg hA hFa]
    nlinarith
  linarith

/-- N3 (cutoff support loss): on the support of `r''`, `F ≤ δ/2`, `r'' ≤ (d/δ) C_η`, `d/r³ ≤ 8A₀F_a`
and the paper's `δ³` condition give `4F² r''/r³ ≤ C_η δ⁻² /(32(1+C_η)) < e^{-1/4} δ⁻² ≤ −F''/F`. -/
theorem support_loss {F δ r2 d r A0 Fa Ce : ℝ} (hδ : 0 < δ) (hF0 : 0 ≤ F) (hF : F ≤ δ / 2)
    (hr2 : r2 ≤ d / δ * Ce) (hr20 : 0 ≤ r2) (hd : 0 ≤ d) (hr : 0 < r) (hdr : d / r ^ 3 ≤ 8 * A0 * Fa)
    (hCe : 0 ≤ Ce) (hA : 0 < A0) (hFa : 0 < Fa) (hδ3 : δ ^ 3 ≤ 1 / (256 * A0 * Fa * (1 + Ce))) :
    4 * F ^ 2 * r2 / r ^ 3 ≤ Ce / (32 * (1 + Ce)) / δ ^ 2 ∧ Ce / (32 * (1 + Ce)) < Real.exp (-1 / 4) := by
  constructor
  · have hF2 : F ^ 2 ≤ δ ^ 2 / 4 := by nlinarith
    have step1 : 4 * F ^ 2 * r2 / r ^ 3 ≤ δ * Ce * (d / r ^ 3) := by
      have : 4 * F ^ 2 * r2 ≤ 4 * (δ ^ 2 / 4) * (d / δ * Ce) :=
        mul_le_mul (by linarith) hr2 hr20 (by positivity)
      have e : 4 * (δ ^ 2 / 4) * (d / δ * Ce) = δ * Ce * d := by field_simp; ring
      rw [e] at this
      calc 4 * F ^ 2 * r2 / r ^ 3 ≤ δ * Ce * d / r ^ 3 := div_le_div_of_nonneg_right this (by positivity)
        _ = δ * Ce * (d / r ^ 3) := by ring
    have step2 : δ * Ce * (d / r ^ 3) ≤ δ * Ce * (8 * A0 * Fa) :=
      mul_le_mul_of_nonneg_left hdr (by positivity)
    have step3 : δ * Ce * (8 * A0 * Fa) ≤ Ce / (32 * (1 + Ce)) / δ ^ 2 := by
      rw [le_div_iff (by positivity)]
      have h3 : δ ^ 3 * (256 * A0 * Fa * (1 + Ce)) ≤ 1 := by
        rw [le_div_iff (by positivity)] at hδ3; linarith
      have e : δ * Ce * (8 * A0 * Fa) * δ ^ 2 = Ce / (32 * (1 + Ce)) * (δ ^ 3 * (256 * A0 * Fa * (1 + Ce))) := by
        field_simp; ring
      rw [e]
      exact mul_le_of_le_one_right (by positivity) h3
    linarith
  · have h1 : Ce / (32 * (1 + Ce)) < 1 / 32 := by
      rw [div_lt_div_iff (by positivity) (by norm_num)]; nlinarith
    have h2 : (3 : ℝ) / 4 ≤ Real.exp (-1 / 4) := by
      have := Real.add_one_le_exp (-1 / 4 : ℝ); linarith
    linarith

/-- N3 (angular chain): from `(1−F'²)/F² > F F' /(2δ³)` (the sinh inequality — manual bridge) and the
`δ³` condition, `(1−F'²)/F² > 8 F F' r'/r³` whenever `r' ≤ d` and `d/r³ ≤ 8A₀F_a`. -/
theorem angular_chain {F F1 δ r1 d r A0 Fa Ce L : ℝ} (hF : 0 < F) (hF1 : 0 < F1) (hδ : 0 < δ)
    (hL : F * F1 / (2 * δ ^ 3) < L) (hA : 0 < A0) (hFa : 0 < Fa) (hCe : 0 ≤ Ce)
    (hδ3 : δ ^ 3 ≤ 1 / (256 * A0 * Fa * (1 + Ce)))
    (hr1 : r1 ≤ d) (hr10 : 0 ≤ r1) (hr : 0 < r) (hdr : d / r ^ 3 ≤ 8 * A0 * Fa) :
    8 * F * F1 * r1 / r ^ 3 < L := by
  have h1 : 8 * F * F1 * r1 / r ^ 3 ≤ 64 * A0 * Fa * F * F1 := by
    have : r1 / r ^ 3 ≤ d / r ^ 3 := div_le_div_of_nonneg_right hr1 (by positivity)
    have e : 8 * F * F1 * r1 / r ^ 3 = 8 * F * F1 * (r1 / r ^ 3) := by ring
    rw [e]; nlinarith [mul_pos hF hF1]
  have h2 : 64 * A0 * Fa * F * F1 < F * F1 / (2 * δ ^ 3) := by
    rw [lt_div_iff (by positivity)]
    have h3 : δ ^ 3 * (256 * A0 * Fa * (1 + Ce)) ≤ 1 := by
      rw [le_div_iff (by positivity)] at hδ3; linarith
    have hFF : 0 < F * F1 := mul_pos hF hF1
    nlinarith [mul_pos hA hFa, pow_pos hδ 3]
  linarith


==> anc/Verif13/Verif13/Smoke.lean <==
import Mathlib.Data.Real.Basic
import Mathlib.Tactic.Ring
/-! E00 minimal non-trivial declaration: builds against the pinned mathlib. -/
theorem smoke_det2 (a b c d : ℝ) : a * d - b * c = -(b * c - a * d) := by ring


==> anc/Verif13/Verif13/SouthAlgebra.lean <==
import Mathlib.Algebra.BigOperators.Group.Finset
import Mathlib.Algebra.Order.BigOperators.Group.Finset
import Mathlib.Data.Real.Basic
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.FieldSimp
/-!
# L01 — southern disk: finite-dimensional algebra certificates

Paper: `13dim_submission.tex`, Proposition `prop:connection-independent`.
These are *algebraic certificates only*: the curvature formulas (15)–(18) and the passage from the
actual metric to inequality (21) are manual bridges (reports/G02_south.md), not formalised here.

* `plucker`             : eq. (plucker-independent), S1.
* `sum_beta_beta`       : the contraction identity behind the `-1/2` coefficient (S2):
                          Σ β_ia β_jb T_ijab = ½ Σ α_ij γ_ab T_ijab for T antisymmetric in (i,j) and (a,b).
* `amgm2`               : two-variable Young/AM–GM with a discriminant hypothesis.
* `south_absorb`        : (21) ⇒ (22) with C = 4 under the paper's smallness conditions (S3).
* `south_positive`      : the lower bound of (22) is strictly positive on nonzero planes (S4).
-/

open Finset BigOperators

/-- S1: Plücker identity for the mixed component β_ia = X_i V_a − Y_i U_a. -/
theorem plucker (Xi Xj Yi Yj Ua Ub Va Vb : ℝ) :
    (Xi * Va - Yi * Ua) * (Xj * Vb - Yj * Ub) - (Xi * Vb - Yi * Ub) * (Xj * Va - Yj * Ua)
      = (Xi * Yj - Xj * Yi) * (Ua * Vb - Ub * Va) := by
  ring

section contraction
variable {ι κ : Type*} [Fintype ι] [Fintype κ]

/-- A quadruple sum is unchanged by swapping the two pairs of dummy indices simultaneously. -/
private lemma swap_both (f : ι → ι → κ → κ → ℝ) :
    ∑ i, ∑ j, ∑ a, ∑ b, f i j a b = ∑ i, ∑ j, ∑ a, ∑ b, f j i b a := by
  rw [Finset.sum_comm]
  refine Finset.sum_congr rfl (fun j _ => Finset.sum_congr rfl (fun i _ => ?_))
  rw [Finset.sum_comm]

private lemma swap_ij (f : ι → ι → κ → κ → ℝ) :
    ∑ i, ∑ j, ∑ a, ∑ b, f i j a b = ∑ i, ∑ j, ∑ a, ∑ b, f j i a b := by
  rw [Finset.sum_comm]

private lemma swap_ab (f : ι → ι → κ → κ → ℝ) :
    ∑ i, ∑ j, ∑ a, ∑ b, f i j a b = ∑ i, ∑ j, ∑ a, ∑ b, f i j b a := by
  refine Finset.sum_congr rfl (fun i _ => Finset.sum_congr rfl (fun j _ => ?_))
  rw [Finset.sum_comm]

/-- S2: for `T` antisymmetric in `(i,j)` and in `(a,b)`,
`Σ β_ia β_jb T_ijab = ½ Σ α_ij γ_ab T_ijab` with `β_ia = X_i V_a − Y_i U_a`,
`α_ij = X_i Y_j − X_j Y_i`, `γ_ab = U_a V_b − U_b V_a`. -/
theorem sum_beta_beta (X Y : ι → ℝ) (U V : κ → ℝ) (T : ι → ι → κ → κ → ℝ)
    (h1 : ∀ i j a b, T j i a b = -T i j a b) (h2 : ∀ i j a b, T i j b a = -T i j a b) :
    ∑ i, ∑ j, ∑ a, ∑ b, (X i * V a - Y i * U a) * (X j * V b - Y j * U b) * T i j a b
      = (1 / 2) * ∑ i, ∑ j, ∑ a, ∑ b,
          (X i * Y j - X j * Y i) * (U a * V b - U b * V a) * T i j a b := by
  -- S := Σ X_i Y_j U_a V_b T_ijab
  set S := ∑ i, ∑ j, ∑ a, ∑ b, X i * Y j * U a * V b * T i j a b with hS
  -- terms symmetric in (i,j) vanish
  have zXX : ∑ i, ∑ j, ∑ a, ∑ b, X i * X j * V a * V b * T i j a b = 0 := by
    have h := swap_ij (fun i j a b => X i * X j * V a * V b * T i j a b)
    have : ∑ i, ∑ j, ∑ a, ∑ b, X j * X i * V a * V b * T j i a b
        = -∑ i, ∑ j, ∑ a, ∑ b, X i * X j * V a * V b * T i j a b := by
      simp only [← Finset.sum_neg_distrib]
      refine Finset.sum_congr rfl (fun i _ => Finset.sum_congr rfl (fun j _ =>
        Finset.sum_congr rfl (fun a _ => Finset.sum_congr rfl (fun b _ => ?_))))
      rw [h1]; ring
    linarith [h, this]
  have zYY : ∑ i, ∑ j, ∑ a, ∑ b, Y i * Y j * U a * U b * T i j a b = 0 := by
    have h := swap_ij (fun i j a b => Y i * Y j * U a * U b * T i j a b)
    have : ∑ i, ∑ j, ∑ a, ∑ b, Y j * Y i * U a * U b * T j i a b
        = -∑ i, ∑ j, ∑ a, ∑ b, Y i * Y j * U a * U b * T i j a b := by
      simp only [← Finset.sum_neg_distrib]
      refine Finset.sum_congr rfl (fun i _ => Finset.sum_congr rfl (fun j _ =>
        Finset.sum_congr rfl (fun a _ => Finset.sum_congr rfl (fun b _ => ?_))))
      rw [h1]; ring
    linarith [h, this]
  -- the two cross terms both equal -S
  have c1 : ∑ i, ∑ j, ∑ a, ∑ b, X i * Y j * V a * U b * T i j a b = -S := by
    have h := swap_ab (fun i j a b => X i * Y j * V a * U b * T i j a b)
    rw [h, hS]; simp only [← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl (fun i _ => Finset.sum_congr rfl (fun j _ =>
      Finset.sum_congr rfl (fun a _ => Finset.sum_congr rfl (fun b _ => ?_))))
    rw [h2]; ring
  have c2 : ∑ i, ∑ j, ∑ a, ∑ b, Y i * X j * U a * V b * T i j a b = -S := by
    have h := swap_ij (fun i j a b => Y i * X j * U a * V b * T i j a b)
    rw [h, hS]; simp only [← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl (fun i _ => Finset.sum_congr rfl (fun j _ =>
      Finset.sum_congr rfl (fun a _ => Finset.sum_congr rfl (fun b _ => ?_))))
    rw [h1]; ring
  -- the α γ sum equals 4 S
  have d1 : ∑ i, ∑ j, ∑ a, ∑ b, X j * Y i * U a * V b * T i j a b = -S := by
    have h := swap_ij (fun i j a b => X j * Y i * U a * V b * T i j a b)
    rw [h, hS]; simp only [← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl (fun i _ => Finset.sum_congr rfl (fun j _ =>
      Finset.sum_congr rfl (fun a _ => Finset.sum_congr rfl (fun b _ => ?_))))
    rw [h1]; ring
  have d2 : ∑ i, ∑ j, ∑ a, ∑ b, X i * Y j * U b * V a * T i j a b = -S := by
    have h := swap_ab (fun i j a b => X i * Y j * U b * V a * T i j a b)
    rw [h, hS]; simp only [← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl (fun i _ => Finset.sum_congr rfl (fun j _ =>
      Finset.sum_congr rfl (fun a _ => Finset.sum_congr rfl (fun b _ => ?_))))
    rw [h2]; ring
  have d3 : ∑ i, ∑ j, ∑ a, ∑ b, X j * Y i * U b * V a * T i j a b = S := by
    have h := swap_both (fun i j a b => X j * Y i * U b * V a * T i j a b)
    rw [h, hS]
    refine Finset.sum_congr rfl (fun i _ => Finset.sum_congr rfl (fun j _ =>
      Finset.sum_congr rfl (fun a _ => Finset.sum_congr rfl (fun b _ => ?_))))
    rw [h1, h2]; ring
  -- expand both sides
  have lhs : ∑ i, ∑ j, ∑ a, ∑ b, (X i * V a - Y i * U a) * (X j * V b - Y j * U b) * T i j a b
      = (∑ i, ∑ j, ∑ a, ∑ b, X i * X j * V a * V b * T i j a b)
        - (∑ i, ∑ j, ∑ a, ∑ b, X i * Y j * V a * U b * T i j a b)
        - (∑ i, ∑ j, ∑ a, ∑ b, Y i * X j * U a * V b * T i j a b)
        + (∑ i, ∑ j, ∑ a, ∑ b, Y i * Y j * U a * U b * T i j a b) := by
    simp only [← Finset.sum_sub_distrib, ← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl (fun i _ => Finset.sum_congr rfl (fun j _ =>
      Finset.sum_congr rfl (fun a _ => Finset.sum_congr rfl (fun b _ => ?_))))
    ring
  have rhs : ∑ i, ∑ j, ∑ a, ∑ b, (X i * Y j - X j * Y i) * (U a * V b - U b * V a) * T i j a b
      = S - (∑ i, ∑ j, ∑ a, ∑ b, X i * Y j * U b * V a * T i j a b)
        - (∑ i, ∑ j, ∑ a, ∑ b, X j * Y i * U a * V b * T i j a b)
        + (∑ i, ∑ j, ∑ a, ∑ b, X j * Y i * U b * V a * T i j a b) := by
    rw [hS]
    simp only [← Finset.sum_sub_distrib, ← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl (fun i _ => Finset.sum_congr rfl (fun j _ =>
      Finset.sum_congr rfl (fun a _ => Finset.sum_congr rfl (fun b _ => ?_))))
    ring
  rw [lhs, rhs, zXX, zYY, c1, c2, d1, d2, d3]
  ring
end contraction

/-- Young / AM–GM with a discriminant hypothesis: if `c² ≤ 4pq` and `p, q ≥ 0`
then `c x y ≤ p x² + q y²`. -/
theorem amgm2 {c p q x y : ℝ} (hp : 0 ≤ p) (hq : 0 ≤ q) (hc : c ^ 2 ≤ 4 * p * q) :
    c * x * y ≤ p * x ^ 2 + q * y ^ 2 := by
  rcases hp.lt_or_eq with hp' | hp'
  · have key : 0 ≤ 4 * p * (p * x ^ 2 + q * y ^ 2 - c * x * y) := by
      nlinarith [sq_nonneg (2 * p * x - c * y), sq_nonneg y]
    have : 0 ≤ p * x ^ 2 + q * y ^ 2 - c * x * y := by
      by_contra hneg
      push_neg at hneg
      nlinarith
    linarith
  · subst hp'
    have : c = 0 := by nlinarith [sq_nonneg c]
    subst this
    nlinarith [sq_nonneg y]

set_option maxHeartbeats 1000000 in
/-- S3: (21) ⇒ (22) with `C = 4`.  Variables: `r` fibre radius (`ε/2 ≤ r² ≤ 2ε`, from `|εΦ| ≤ log 2`),
`t = |ϑ|` (`t ≤ ε D₀ / 2`), `lam = λ_min N` (`≥ εΛ/2 − ε²D₀²/4`), `H M W ≥ 0` the three bivector norms.
The hypotheses `c1 … c7` are exactly the smallness conditions listed in the paper. -/
theorem south_absorb (κ ε Λ M0 M1 D0 r t lam H M W : ℝ)
    (hκ : 0 < κ) (hε : 0 < ε) (hr : 0 < r) (hr2lo : ε / 2 ≤ r ^ 2) (hr2hi : r ^ 2 ≤ 2 * ε)
    (ht : 0 ≤ t) (htD : t ≤ ε * D0 / 2) (hD0 : 0 ≤ D0) (hM0 : 0 ≤ M0) (hM1 : 0 ≤ M1)
    (hlam : ε * Λ / 2 - ε ^ 2 * D0 ^ 2 / 4 ≤ lam)
    (hΛ1 : 32 * 4 * M0 ^ 2 ≤ Λ) (hΛ2 : 64 * 4 ^ 2 * (M1 + 1) ^ 2 ≤ κ * Λ) (hΛ3 : 1 ≤ Λ)
    (c1 : 4 * 4 * ε * M0 ^ 2 ≤ κ) (c2 : ε * D0 ^ 2 ≤ Λ / 4) (c3 : ε ^ 3 * D0 ^ 2 ≤ 1)
    (c4 : t * M0 ≤ 1) (c5 : 2 * ε * M0 ^ 2 ≤ 1) (c6 : 32 * 4 ^ 2 * (M0 + 1) ^ 2 * ε ≤ κ)
    (c7 : 32 * 4 ^ 2 * ε ^ 3 * D0 ^ 2 * M0 ^ 2 ≤ Λ)
    (hH : 0 ≤ H) (hM : 0 ≤ M) (hW : 0 ≤ W) :
    κ / 4 * H ^ 2 + ε * Λ / 4 * M ^ 2 + W ^ 2 / (8 * ε)
      ≤ (κ - 4 * r ^ 2 * M0 ^ 2) * H ^ 2 + (lam - 4 * r ^ 2 * M0 ^ 2) * M ^ 2
        + (1 / r ^ 2 - t ^ 2) * W ^ 2
        - 4 * r * (M1 + t * M0) * H * M - 4 * (M0 + r ^ 2 * M0 ^ 2) * H * W
        - 4 * r * t * M0 * M * W := by
  have hr2pos : 0 < r ^ 2 := by positivity
  have hrM : r ^ 2 * M0 ^ 2 ≤ 2 * ε * M0 ^ 2 := mul_le_mul_of_nonneg_right hr2hi (sq_nonneg M0)
  -- diagonal coefficients
  have dH : κ / 2 ≤ κ - 4 * r ^ 2 * M0 ^ 2 := by linarith
  have hDl : ε * (ε * D0 ^ 2) ≤ ε * (Λ / 4) := mul_le_mul_of_nonneg_left c2 hε.le
  have hMl : ε * (32 * 4 * M0 ^ 2) ≤ ε * Λ := mul_le_mul_of_nonneg_left hΛ1 hε.le
  have dM : 3 * (ε * Λ) / 8 ≤ lam - 4 * r ^ 2 * M0 ^ 2 := by linarith [hDl, hMl, hrM, hlam]
  have hinv : 1 / (2 * ε) ≤ 1 / r ^ 2 := one_div_le_one_div_of_le hr2pos hr2hi
  have ht2 : t ^ 2 ≤ ε ^ 2 * D0 ^ 2 / 4 := by
    have := pow_le_pow_left ht htD 2
    calc t ^ 2 ≤ (ε * D0 / 2) ^ 2 := this
      _ = ε ^ 2 * D0 ^ 2 / 4 := by ring
  have ht2' : t ^ 2 ≤ 1 / (4 * ε) := by
    rw [le_div_iff₀ (by positivity)]
    calc t ^ 2 * (4 * ε) ≤ ε ^ 2 * D0 ^ 2 / 4 * (4 * ε) := mul_le_mul_of_nonneg_right ht2 (by positivity)
      _ = ε ^ 3 * D0 ^ 2 := by ring
      _ ≤ 1 := c3
  have half : 1 / (4 * ε) = 1 / (2 * ε) - 1 / (4 * ε) := by field_simp; ring
  have dW : 1 / (4 * ε) ≤ 1 / r ^ 2 - t ^ 2 := by linarith
  -- Young 1: H M term
  have y1 : 4 * r * (M1 + t * M0) * H * M ≤ κ / 8 * H ^ 2 + ε * Λ / 16 * M ^ 2 := by
    apply amgm2 (by positivity) (by positivity)
    have hb : M1 + t * M0 ≤ M1 + 1 := by linarith
    have hb0 : 0 ≤ M1 + t * M0 := by positivity
    have s1 : (M1 + t * M0) ^ 2 ≤ (M1 + 1) ^ 2 := pow_le_pow_left hb0 hb 2
    have s2 : r ^ 2 * (M1 + t * M0) ^ 2 ≤ (2 * ε) * (M1 + 1) ^ 2 :=
      mul_le_mul hr2hi s1 (sq_nonneg _) (by positivity)
    have s3 : ε * (64 * 4 ^ 2 * (M1 + 1) ^ 2) ≤ ε * (κ * Λ) := mul_le_mul_of_nonneg_left hΛ2 hε.le
    calc (4 * r * (M1 + t * M0)) ^ 2 = 16 * (r ^ 2 * (M1 + t * M0) ^ 2) := by ring
      _ ≤ 16 * ((2 * ε) * (M1 + 1) ^ 2) := by linarith
      _ = ε * (64 * 4 ^ 2 * (M1 + 1) ^ 2) / 32 := by ring
      _ ≤ ε * (κ * Λ) / 32 := by linarith
      _ = 4 * (κ / 8) * (ε * Λ / 16) := by ring
  -- Young 2: H W term
  have y2 : 4 * (M0 + r ^ 2 * M0 ^ 2) * H * W ≤ κ / 8 * H ^ 2 + 1 / (16 * ε) * W ^ 2 := by
    apply amgm2 (by positivity) (by positivity)
    have hb : M0 + r ^ 2 * M0 ^ 2 ≤ M0 + 1 := by linarith
    have hb0 : 0 ≤ M0 + r ^ 2 * M0 ^ 2 := by positivity
    have s1 : (M0 + r ^ 2 * M0 ^ 2) ^ 2 ≤ (M0 + 1) ^ 2 := pow_le_pow_left hb0 hb 2
    have e2 : 4 * (κ / 8) * (1 / (16 * ε)) = κ / (32 * ε) := by field_simp; ring
    rw [e2, le_div_iff₀ (by positivity)]
    calc (4 * (M0 + r ^ 2 * M0 ^ 2)) ^ 2 * (32 * ε) = 512 * ((M0 + r ^ 2 * M0 ^ 2) ^ 2 * ε) := by ring
      _ ≤ 512 * ((M0 + 1) ^ 2 * ε) := by
        have := mul_le_mul_of_nonneg_right s1 hε.le; linarith
      _ ≤ κ := by linarith
  -- Young 3: M W term
  have y3 : 4 * r * t * M0 * M * W ≤ ε * Λ / 16 * M ^ 2 + 1 / (16 * ε) * W ^ 2 := by
    apply amgm2 (by positivity) (by positivity)
    have e2 : 4 * (ε * Λ / 16) * (1 / (16 * ε)) = Λ / 64 := by field_simp; ring
    rw [e2]
    have h1 : r ^ 2 * t ^ 2 ≤ (2 * ε) * (ε ^ 2 * D0 ^ 2 / 4) :=
      mul_le_mul hr2hi ht2 (sq_nonneg _) (by positivity)
    have h2 : r ^ 2 * t ^ 2 * M0 ^ 2 ≤ (2 * ε) * (ε ^ 2 * D0 ^ 2 / 4) * M0 ^ 2 :=
      mul_le_mul_of_nonneg_right h1 (sq_nonneg _)
    calc (4 * r * t * M0) ^ 2 = 16 * (r ^ 2 * t ^ 2 * M0 ^ 2) := by ring
      _ ≤ 16 * ((2 * ε) * (ε ^ 2 * D0 ^ 2 / 4) * M0 ^ 2) := by linarith
      _ = (32 * 4 ^ 2 * ε ^ 3 * D0 ^ 2 * M0 ^ 2) / 64 := by ring
      _ ≤ Λ / 64 := by linarith
  have P1 := mul_le_mul_of_nonneg_right dH (sq_nonneg H)
  have P2 := mul_le_mul_of_nonneg_right dM (sq_nonneg M)
  have P3 := mul_le_mul_of_nonneg_right dW (sq_nonneg W)
  have eW : W ^ 2 / (8 * ε) = 1 / (4 * ε) * W ^ 2 - 1 / (16 * ε) * W ^ 2 - 1 / (16 * ε) * W ^ 2 := by
    field_simp; ring
  rw [eW]
  linarith [P1, P2, P3, y1, y2, y3]

/-- S4: the lower bound of (22) is strictly positive whenever `(H, M, W) ≠ 0`. -/
theorem south_positive (κ ε Λ H M W : ℝ) (hκ : 0 < κ) (hε : 0 < ε) (hΛ : 0 < Λ)
    (hne : 0 < H ^ 2 + M ^ 2 + W ^ 2) :
    0 < κ / 4 * H ^ 2 + ε * Λ / 4 * M ^ 2 + W ^ 2 / (8 * ε) := by
  have m : 0 < min (min (κ / 4) (ε * Λ / 4)) (1 / (8 * ε)) := by
    apply lt_min (lt_min (by positivity) (by positivity)) (by positivity)
  have : min (min (κ / 4) (ε * Λ / 4)) (1 / (8 * ε)) * (H ^ 2 + M ^ 2 + W ^ 2)
      ≤ κ / 4 * H ^ 2 + ε * Λ / 4 * M ^ 2 + W ^ 2 / (8 * ε) := by
    have a1 := min_le_left (min (κ / 4) (ε * Λ / 4)) (1 / (8 * ε))
    have a2 := min_le_right (min (κ / 4) (ε * Λ / 4)) (1 / (8 * ε))
    have a3 := min_le_left (κ / 4) (ε * Λ / 4)
    have a4 := min_le_right (κ / 4) (ε * Λ / 4)
    have eW : W ^ 2 / (8 * ε) = 1 / (8 * ε) * W ^ 2 := by ring
    rw [eW]
    nlinarith [sq_nonneg H, sq_nonneg M, sq_nonneg W]
  nlinarith


==> anc/Verif13/audit_axioms.lean <==
import Verif13
/-! Q01: axiom audit of every exported certificate. Expected output: only the standard
`propext`, `Classical.choice`, `Quot.sound` (or a subset); no `sorryAx`, no custom axioms. -/
#print axioms smoke_det2
#print axioms plucker
#print axioms sum_beta_beta
#print axioms amgm2
#print axioms south_absorb
#print axioms south_positive
#print axioms graph_core
#print axioms mixNorm_eq
#print axioms graph_estimate2
#print axioms graph_estimate1
#print axioms north_numerator_pos
#print axioms fibre_ratio
#print axioms support_loss
#print axioms angular_chain
#print axioms boundary_margin
#print axioms det_interp
#print axioms det_interp_le
#print axioms hermite_linear
#print axioms glue_young


==> anc/Verif13/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "9837ca9d65d9de6fad1ef4381750ca688774e608",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.15.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "2c57364ef83406ea86d0f78ce3e342079a2fece5",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.15.0",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "003ff459cdd85de551f4dcf95cdfeefe10f20531",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "9a0b533c2fbd6195df067630be18e11e4349051c",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.15.0",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "2b000e02d50394af68cfb4770a291113d94801b5",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.48",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "2689851f387bb2cef351e6825fe94a56a304ca13",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.15.0",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f0c584bcb14c5adfb53079781eeea75b26ebbd32",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.15.0",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e8dc5fc16c625fc4fe08f42d625523275ddbbb4b",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.15.0",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "0c8ea32a15a4f74143e4e1e107ba2c412adb90fd",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "verif13",
 "lakeDir": ".lake"}


==> anc/Verif13/lakefile.lean <==
import Lake
open Lake DSL

package «verif13» where

require mathlib from git
  "https://github.com/leanprover-community/mathlib4.git" @ "v4.15.0"

@[default_target]
lean_lib «Verif13» where


==> anc/Verif13/lean-toolchain <==
leanprover/lean4:v4.15.0


==> anc/recorded_axiom_audit.txt <==
'smoke_det2' depends on axioms: [propext, Classical.choice, Quot.sound]
'plucker' depends on axioms: [propext, Classical.choice, Quot.sound]
'sum_beta_beta' depends on axioms: [propext, Classical.choice, Quot.sound]
'amgm2' depends on axioms: [propext, Classical.choice, Quot.sound]
'south_absorb' depends on axioms: [propext, Classical.choice, Quot.sound]
'south_positive' depends on axioms: [propext, Classical.choice, Quot.sound]
'graph_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'mixNorm_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'graph_estimate2' depends on axioms: [propext, Classical.choice, Quot.sound]
'graph_estimate1' depends on axioms: [propext, Classical.choice, Quot.sound]
'north_numerator_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'fibre_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'support_loss' depends on axioms: [propext, Classical.choice, Quot.sound]
'angular_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'boundary_margin' depends on axioms: [propext, Classical.choice, Quot.sound]
'det_interp' depends on axioms: [propext, Classical.choice, Quot.sound]
'det_interp_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'hermite_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
'glue_young' depends on axioms: [propext, Classical.choice, Quot.sound]

